A Matrix-Degree Obstruction to Rational Generation of Boolean-Lattice Pseudo-Roots

For the neighborhood seed associated with the four-vertex path $P_4$, the diamond operations do not recover all Boolean-lattice pseudo-roots. The corresponding question for unrestricted rational operations in the free skew field is subtler: the seed map has an invertible linearization and therefore a unique formal inverse near every generic scalar point. We prove that this formal inverse is not free rational. A symmetric one-parameter curve of $2 \times 2$ matrix outputs has a formal inverse whose coefficient field contains an element of degree three over $\mathbb{Q}(t)$. An exact elimination in a quadratic Pauli algebra produces the irreducible cubic. Its conjugate inverse branches are unramified, forcing the generic matrix degree of the seed map to be at least three in every size $n \ge 2$. This contradicts the degree-one consequence of any free rational inverse. The same matrix-degree argument, without specializing a hypothetical inverse, extends the obstruction to every graph containing an induced $P_4$.

==> anc/p4_matrix_degree_certificate.py <==
"""Exact certificate for the P4 matrix-degree obstruction.

Reproducible environment: Python 3.12.13 and SymPy 1.14.0.
Install with: python3 -m pip install sympy==1.14.0
"""

from math import gcd
import sys

import sympy as sp


EXPECTED_SYMPY = "1.14.0"


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


require(sys.version_info >= (3, 10), "Python 3.10 or newer is required")
require(sp.__version__ == EXPECTED_SYMPY, f"SymPy {EXPECTED_SYMPY} is required")

t, x, z = sp.symbols("t x z")
R = x**2 + z**2 - t**2


def simp(value):
    return sp.cancel(value)


class Quad:
    __slots__ = ("a", "b")

    def __init__(self, a=0, b=0):
        self.a, self.b = simp(a), simp(b)

    @staticmethod
    def lift(value):
        return value if isinstance(value, Quad) else Quad(value)

    def __add__(self, other):
        other = self.lift(other)
        return Quad(self.a + other.a, self.b + other.b)

    __radd__ = __add__

    def __neg__(self):
        return Quad(-self.a, -self.b)

    def __sub__(self, other):
        return self + (-self.lift(other))

    def __rsub__(self, other):
        return self.lift(other) - self

    def __mul__(self, other):
        other = self.lift(other)
        return Quad(
            self.a * other.a + self.b * other.b * R,
            self.a * other.b + self.b * other.a,
        )

    __rmul__ = __mul__

    def inverse(self):
        denominator = simp(self.a**2 - self.b**2 * R)
        require(denominator != 0, "zero denominator in quadratic algebra")
        return Quad(self.a / denominator, -self.b / denominator)

    def __truediv__(self, other):
        return self * self.lift(other).inverse()

    def __rtruediv__(self, other):
        return self.lift(other) / self


def is_zero(value):
    return simp(value.a) == 0 and simp(value.b) == 0


def dot(left, right):
    return left[0] * right[0] - left[1] * right[1] + left[2] * right[2]


def cross(left, right):
    return (
        left[2] * right[1] - left[1] * right[2],
        left[2] * right[0] - left[0] * right[2],
        left[1] * right[0] - left[0] * right[1],
    )


def multiply(left, right):
    ls, lv = left
    rs, rv = right
    cr = cross(lv, rv)
    return (
        ls * rs + dot(lv, rv),
        tuple(ls * rv[i] + rs * lv[i] + cr[i] for i in range(3)),
    )


def centered_c(y_vector, x_vector, scalar_difference):
    difference = tuple(y_vector[i] - x_vector[i] for i in range(3))
    determinant = scalar_difference**2 - dot(difference, difference)
    require(not is_zero(determinant), "singular centered conjugator")
    product = multiply(
        multiply((Quad(scalar_difference), difference), (Quad(), x_vector)),
        (Quad(scalar_difference), tuple(-entry for entry in difference)),
    )
    require(is_zero(product[0]), "conjugation did not preserve trace")
    return tuple(entry / determinant for entry in product[1])


def branch_factor(polynomial, name):
    factors = sp.factor_list(sp.factor(polynomial))[1]
    vanishing = [
        factor
        for factor, _ in factors
        if factor.subs({t: 0, x: 0, z: 0}) == 0
    ]
    require(len(vanishing) == 1, f"{name} has {len(vanishing)} branch factors")
    return vanishing[0]


def verify_formal_jet():
    identity = sp.eye(2)
    X = sp.Matrix([[0, 1], [1, 0]])
    Y = sp.Matrix([[0, 1], [-1, 0]])
    Z = sp.Matrix([[1, 0], [0, -1]])
    H = sp.Matrix([[1, 1], [1, -1]])

    require(X * X == identity and Z * Z == identity, "incorrect Pauli squares")
    require(Y * Y == -identity, "incorrect Y square")
    require(X * Y == -Y * X and X * Z == -Z * X and Y * Z == -Z * Y,
            "Pauli matrices do not anticommute")

    kappa = lambda matrix: sp.simplify((H * matrix * H.inv()).T)
    require(kappa(X) == Z and kappa(Y) == Y and kappa(Z) == X,
            "incorrect reversal anti-involution")

    order = 4

    def trunc(matrix):
        return matrix.applyfunc(
            lambda entry: sp.series(sp.cancel(entry), t, 0, order).removeO().expand()
        )

    def c_map(y_matrix, x_matrix):
        difference = y_matrix - x_matrix
        return trunc(difference * x_matrix * difference.inv())

    A0 = t * X + 4 * t**3 * Z
    B0 = t * X - 2 * t**2 * Y + (2 * X + 4 * Z) * t**3
    G0 = t * Z - 2 * t**2 * Y + (4 * X + 2 * Z) * t**3
    D0 = t * Z + 4 * t**3 * X
    a0, b0, c0, d0 = A0, identity + B0, 2 * identity + G0, 3 * identity + D0

    outputs = (
        c_map(b0, a0),
        c_map(c_map(a0, c0), c_map(a0, b0)),
        c_map(c_map(b0, d0), c_map(b0, c0)),
        c_map(c0, d0),
    )
    targets = (t * X, identity + t * X, 2 * identity + t * Z, 3 * identity + t * Z)
    require(all(trunc(got - want) == sp.zeros(2) for got, want in zip(outputs, targets)),
            "the displayed formal jet is incorrect")


def main():
    verify_formal_jet()

    B = (Quad(x), Quad(0, 1), Quad(z))
    G = (Quad(z), Quad(0, 1), Quad(x))
    e = 2 * t**2 + 2 * t * x - 1
    A = (
        Quad(t * (2 * x * (t + x) - 1) / e),
        Quad(2 * t * z / e, 2 * t * (t + x) / e),
        Quad(2 * t * (t + x) * z / e, 2 * t / e),
    )

    p_vector = centered_c(B, A, 1)
    p_target = (Quad(t), Quad(), Quad())
    require(all(is_zero(p_vector[i] - p_target[i]) for i in range(3)),
            "formula for A does not recover p=tX")

    a_square = multiply((Quad(), A), (Quad(), A))
    require(is_zero(a_square[0] - t**2) and all(is_zero(entry) for entry in a_square[1]),
            "A squared is not t^2 I")

    T = centered_c(A, B, -1)
    U = centered_c(A, G, -2)
    h = multiply(
        (Quad(1), tuple(U[i] - T[i] for i in range(3))),
        (Quad(-1), tuple(A[i] - B[i] for i in range(3))),
    )
    left = multiply((Quad(), (Quad(t), Quad(), Quad())), h)
    right = multiply(h, (Quad(), B))
    E = [left[0] - right[0], *(left[1][i] - right[1][i] for i in range(3))]

    a0, b0 = E[0].a, E[0].b
    a1, b1 = E[1].a, E[1].b
    branch_jet = {x: t + 2 * t**3, z: 4 * t**3}
    require(sp.limit(sp.cancel(b0.subs(branch_jet)) / t**2, t, 0) == -1,
            "b0 has the wrong leading term")
    require(sp.limit(sp.cancel(b1.subs(branch_jet)) / t, t, 0) == 1,
            "b1 has the wrong leading term")

    rho0 = sp.factor(sp.cancel(-a0 / b0))
    rho1 = sp.factor(sp.cancel(-a1 / b1))
    consistency = sp.together(rho0 - rho1).as_numer_denom()[0]
    norm = sp.together(rho0**2 - R).as_numer_denom()[0]
    S = branch_factor(consistency, "consistency numerator")
    N = branch_factor(norm, "norm numerator")
    require(sp.Poly(S, x).degree() == 4, "S has the wrong x-degree")
    require(sp.Poly(N, x).degree() == 8, "N has the wrong x-degree")

    P = (
        (256*t**12 - 1472*t**10 + 2096*t**8 - 676*t**6
         + 160*t**4 - 25*t**2) * z**3
        + (256*t**11 - 1984*t**9 + 1808*t**7 + 28*t**5
           + 86*t**3 + 20*t) * z**2
        + (-2112*t**10 + 1552*t**8 + 1860*t**6 - 257*t**4
           + 140*t**2 - 4) * z
        + (-2880*t**9 + 672*t**7 - 564*t**5 + 16*t**3)
    )
    expected_resultant = (
        16 * t**12 * z * (z - t)**2 * (t - 1)**4 * (t + 1)**4
        * (2*t - 1)**3 * (2*t + 1)**3 * (3*t**2 + t*z - 2)**2
        * (8*t**4 + 4*t**3*z + 4*t**2*z**2 - 8*t**2 - 4*t*z + 1)**2
        * P
    )
    actual_resultant = sp.resultant(S, N, x)
    require(sp.expand(actual_resultant - expected_resultant) == 0,
            "resultant factorization is incorrect")

    coefficients = sp.Poly(P, z).all_coeffs()
    require(sp.gcd_list(coefficients) in (1, -1), "P is not primitive in Q[t][z]")
    specialized = sp.Poly(sp.expand(P.subs(t, 2) / 4), z, domain=sp.ZZ)
    expected_coefficients = [9255, -64618, -412473, -351616]
    require(specialized.all_coeffs() == expected_coefficients,
            "incorrect specialization P(2,z)/4")
    content = 0
    for coefficient in expected_coefficients:
        content = gcd(content, abs(coefficient))
    require(content == 1, "specialized cubic is not primitive")
    reduced = sp.Poly(specialized.as_expr(), z, modulus=7)
    require(reduced.degree() == 3, "degree dropped modulo 7")
    require(all(reduced.eval(value) % 7 for value in range(7)),
            "specialized cubic has a root modulo 7")
    require(sp.Poly(P.subs(t, 2), z).degree() == 3,
            "specialization at t=2 lowered the z-degree")

    print(f"Python {sys.version.split()[0]}, SymPy {sp.__version__}")
    print("All exact P4 obstruction checks passed.")


if __name__ == "__main__":
    main()

